On the Insecurity of Keystroke-Based AI Authorship Detection: Timing-Forgery Attacks Against Motor-Signal Verification

Recent proposals advocate using keystroke timing signals, specifically the coefficient of variation ($\delta$) of inter-keystroke intervals, to distinguish human-composed text from AI-generated content. We demonstrate that this class of defenses is insecure against two practical attack classes: the copy-type attack, in which a human transcribes LLM-generated text producing authentic motor signals, and timing-forgery attacks, in which automated agents sample inter-keystroke intervals from empirical human distributions. Using 13,000 sessions from the SBU corpus and three timing-forgery variants (histogram sampling, statistical impersonation, and generative LSTM), we show all attacks achieve $\ge$99.8% evasion rates against five classifiers. While detectors achieve AUC=1.000 against fully-automated injection, they classify $\ge$99.8% of attack samples as human with mean confidence $\ge$0.993. We formalize a non-identifiability result: when the detector observes only timing, the mutual information between features and content provenance is zero for copy-type attacks. Although composition and transcription produce statistically distinguishable motor patterns (Cohen's d=1.28), both yield $\delta$ values 2-4x above detection thresholds, rendering the distinction security-irrelevant. These systems confirm a human operated the keyboard, but not whether that human originated the text. Securing provenance requires architectures that bind the writing process to semantic content.

==> anc/analyze_attack.py <==
#!/usr/bin/env python3
"""
Keystroke Timing Copy-Type Attack Analysis (Paper-Aligned, Complete)

This script is designed to match the cs.CR paper protocol as closely as possible.

Key properties:
- Computes features ONCE per session (cached) and reuses them everywhere.
- Paper protocol for δ (IKI coefficient of variation):
    - Require >= MIN_KEYS IKIs (default 50)
    - Trim IKIs above max(TRIM_MULTIPLIER * mean, TRIM_FLOOR_MS)
    - δ = std(trimmed) / mean(trimmed)
- Baseline separation: human vs "AI simulated" (no motor signal strawman)
- Attack bypass:
    - Uses PAPER_EER_THRESHOLD (default 0.269) for paper tables
    - Also reports a data-derived EER threshold (for sanity) but does NOT replace paper T
- Feature ablation: Cohen's d + bootstrap CI per feature
- Classifiers:
    - Train on human vs ai_simulated
    - 5-fold user-level CV (GroupKFold) if user_id exists and has >=5 groups
    - Otherwise falls back to session-level StratifiedKFold and records this in results
    - StandardScaler fit inside each fold (no leakage)
    - Fits final models on full training set and reports attack evasion rates
- Distribution distances on δ marginals:
    - True Jensen–Shannon divergence (base-2), Total Variation, KS statistic + p-value
- Outputs:
    - JSON: attack_analysis_results.json
    - CSV: delta_summary.csv
    - LaTeX: tables in results/latex (Table II / IV / VI style)

Expected JSONL session schema (minimum):
  {"ikis": [..]}  # milliseconds
Optional:
  {"user_id": "..."}  # enables user-level CV
  {"method": "statistical_impersonation" | "generative_lstm"}  # split sota_bot
  {"ai_acceptance_rate": float}  # CoAuthor analysis

Usage:
  python attack_analysis.py --base-dir /path/to/project -vv
  python attack_analysis.py --data-dir ./data --results-dir ./results -v

Notes:
- If your paper claims a specific operating threshold (e.g., T=0.269), this script
  will compute tables at that T even if the data-derived EER differs.
- To force user_id key name, pass --user-id-key subject_id (etc).
"""

from __future__ import annotations

import argparse
import json
import logging
import math
from dataclasses import dataclass
from pathlib import Path
from typing import Any, Dict, List, Optional, Tuple

import numpy as np
from scipy import stats

# =============================================================================
# Paper-aligned constants (edit if your paper differs)
# =============================================================================

DEFAULT_SEED = 42

MIN_KEYS = 50

TRIM_MULTIPLIER = 10.0
DEFAULT_TRIM_FLOOR_MS = 2000.0

PAUSE_MS = 500.0
BURST_MS = 150.0
ENTROPY_BINS = 50
ENTROPY_RANGE = (0.0, 2000.0)

DEFAULT_BOOTSTRAPS = 10_000

# Paper threshold (lock to paper, not to runtime EER)
PAPER_EER_THRESHOLD = 0.269
PAPER_OP_THRESHOLDS = [0.27, 0.50, 0.60, 0.70, 0.80, 0.90, 1.00]

# Distance computation range/bins for δ marginals
DEFAULT_JS_BINS = 100
DEFAULT_JS_RANGE = (0.0, 2.5)

FEATURE_NAMES = [
    "delta",
    "mean_iki",
    "iki_variance",
    "pause_density",
    "burst_length",
    "iki_entropy",
    "digraph_variability",
]

# =============================================================================
# Logging
# =============================================================================

LOG = logging.getLogger("attack_analysis")


def setup_logging(verbosity: int) -> None:
    level = logging.WARNING
    if verbosity == 1:
        level = logging.INFO
    elif verbosity >= 2:
        level = logging.DEBUG
    logging.basicConfig(
        level=level,
        format="%(asctime)s | %(levelname)s | %(message)s",
        datefmt="%H:%M:%S",
    )


# =============================================================================
# Utilities
# =============================================================================

def as_float_array(x: Any) -> Optional[np.ndarray]:
    """Convert IKIs to float ndarray; drop non-finite and non-positive values."""
    if x is None:
        return None
    try:
        arr = np.asarray(x, dtype=np.float64)
        if arr.ndim != 1:
            return None
        arr = arr[np.isfinite(arr)]
        arr = arr[arr > 0]
        if arr.size == 0:
            return None
        return arr
    except Exception:
        return None


def safe_mean(x: np.ndarray) -> float:
    return float(np.mean(x)) if x.size else float("nan")


def safe_std(x: np.ndarray) -> float:
    return float(np.std(x)) if x.size else float("nan")


def safe_min(x: np.ndarray) -> float:
    return float(np.min(x)) if x.size else float("nan")


def safe_max(x: np.ndarray) -> float:
    return float(np.max(x)) if x.size else float("nan")


# =============================================================================
# Feature extraction (paper protocol)
# =============================================================================

@dataclass(frozen=True)
class FeatureVector:
    delta: float
    mean_iki: float
    iki_variance: float
    pause_density: float
    burst_length: float
    iki_entropy: float
    digraph_variability: float

    def as_list(self) -> List[float]:
        return [
            self.delta,
            self.mean_iki,
            self.iki_variance,
            self.pause_density,
            self.burst_length,
            self.iki_entropy,
            self.digraph_variability,
        ]


def trim_ikis(ikis: np.ndarray, trim_floor_ms: float) -> np.ndarray:
    """Trim IKIs above max(TRIM_MULTIPLIER*mean, trim_floor_ms)."""
    mu = float(np.mean(ikis))
    thresh = max(TRIM_MULTIPLIER * mu, float(trim_floor_ms))
    return ikis[ikis <= thresh]


def compute_delta(ikis: np.ndarray, trim_floor_ms: float) -> float:
    """δ = std(trimmed) / mean(trimmed), with paper trimming."""
    if ikis.size < MIN_KEYS:
        return float("nan")
    trimmed = trim_ikis(ikis, trim_floor_ms)
    if trimmed.size < MIN_KEYS:
        return float("nan")
    mu = float(np.mean(trimmed))
    if mu <= 0:
        return float("nan")
    return float(np.std(trimmed) / mu)


def compute_features(ikis: np.ndarray, trim_floor_ms: float) -> Optional[FeatureVector]:
    """Compute full feature vector with paper-consistent trimming."""
    if ikis.size < MIN_KEYS:
        return None

    trimmed = trim_ikis(ikis, trim_floor_ms)
    if trimmed.size < MIN_KEYS:
        return None

    delta = compute_delta(trimmed, trim_floor_ms)
    if not np.isfinite(delta):
        return None

    mean_iki = float(np.mean(trimmed))
    iki_variance = float(np.var(trimmed))
    pause_density = float(np.mean(trimmed > PAUSE_MS))

    # Burst length: mean run length of consecutive IKIs < BURST_MS
    is_burst = trimmed < BURST_MS
    if np.any(is_burst):
        runs: List[int] = []
        run = 0
        for b in is_burst:
            if b:
                run += 1
            else:
                if run > 0:
                    runs.append(run)
                run = 0
        if run > 0:
            runs.append(run)
        burst_length = float(np.mean(runs)) if runs else 0.0
    else:
        burst_length = 0.0

    # Entropy of trimmed IKI histogram
    hist, _ = np.histogram(trimmed, bins=ENTROPY_BINS, range=ENTROPY_RANGE)
    total = hist.sum()
    if total <= 0:
        iki_entropy = 0.0
    else:
        p = hist.astype(np.float64) / float(total)
        p = p[p > 0]
        iki_entropy = float(-np.sum(p * np.log2(p)))

    diffs = np.diff(trimmed)
    digraph_variability = float(np.std(diffs)) if diffs.size >= 10 else float("nan")

    return FeatureVector(
        delta=delta,
        mean_iki=mean_iki,
        iki_variance=iki_variance,
        pause_density=pause_density,
        burst_length=burst_length,
        iki_entropy=iki_entropy,
        digraph_variability=digraph_variability,
    )


# =============================================================================
# Stats
# =============================================================================

def cohens_d(x: np.ndarray, y: np.ndarray) -> float:
    """Cohen's d with pooled standard deviation."""
    x = x[np.isfinite(x)]
    y = y[np.isfinite(y)]
    if x.size < 2 or y.size < 2:
        return float("nan")
    var1 = np.var(x, ddof=1)
    var2 = np.var(y, ddof=1)
    pooled = math.sqrt(((x.size - 1) * var1 + (y.size - 1) * var2) / (x.size + y.size - 2))
    if pooled == 0:
        return 0.0
    return float((np.mean(x) - np.mean(y)) / pooled)


def bootstrap_ci_cohens_d(
    x: np.ndarray,
    y: np.ndarray,
    n_boot: int,
    seed: int,
    ci: float = 0.95,
) -> Tuple[float, float]:
    """Bootstrap CI for Cohen's d."""
    x = x[np.isfinite(x)]
    y = y[np.isfinite(y)]
    if x.size < 2 or y.size < 2:
        return float("nan"), float("nan")

    rng = np.random.default_rng(seed)
    ds = np.empty(n_boot, dtype=np.float64)
    for i in range(n_boot):
        bx = x[rng.integers(0, x.size, size=x.size)]
        by = y[rng.integers(0, y.size, size=y.size)]
        ds[i] = cohens_d(bx, by)

    ds = ds[np.isfinite(ds)]
    if ds.size < max(100, n_boot // 10):
        return float("nan"), float("nan")

    alpha = (1.0 - ci) / 2.0
    lo = float(np.quantile(ds, alpha))
    hi = float(np.quantile(ds, 1.0 - alpha))
    return lo, hi


def auc_roc(human: np.ndarray, other: np.ndarray) -> float:
    """AUC where higher δ means more human-like."""
    from sklearn.metrics import roc_auc_score
    human = human[np.isfinite(human)]
    other = other[np.isfinite(other)]
    if human.size < 2 or other.size < 2:
        return float("nan")
    y = np.concatenate([np.ones(human.size), np.zeros(other.size)])
    s = np.concatenate([human, other])
    try:
        return float(roc_auc_score(y, s))
    except Exception:
        return float("nan")


def find_eer_threshold(human: np.ndarray, ai: np.ndarray) -> float:
    """
    Compute an EER-ish threshold t minimizing |FPR - FNR| where:
      - predict human if δ >= t
    Returns a data-derived threshold for sanity checking (NOT the paper T).
    """
    human = human[np.isfinite(human)]
    ai = ai[np.isfinite(ai)]
    if human.size == 0 or ai.size == 0:
        return float("nan")

    candidates = np.unique(np.concatenate([human, ai]))
    best_t = float(candidates[0])
    best_gap = float("inf")
    best_sum = float("inf")

    for t in candidates:
        fpr = float(np.mean(ai >= t))     # AI mistaken as human
        fnr = float(np.mean(human < t))   # human mistaken as AI
        gap = abs(fpr - fnr)
        s = fpr + fnr
        if (gap < best_gap) or (gap == best_gap and s < best_sum):
            best_gap = gap
            best_sum = s
            best_t = float(t)
    return best_t


def js_divergence(p: np.ndarray, q: np.ndarray, eps: float = 1e-12) -> float:
    """True Jensen–Shannon divergence (base-2) for discrete distributions."""
    p = p.astype(np.float64)
    q = q.astype(np.float64)
    p = p / (p.sum() + eps)
    q = q / (q.sum() + eps)
    p = np.clip(p, eps, 1.0)
    q = np.clip(q, eps, 1.0)
    m = 0.5 * (p + q)
    kl_pm = np.sum(p * np.log2(p / m))
    kl_qm = np.sum(q * np.log2(q / m))
    return float(0.5 * (kl_pm + kl_qm))


# =============================================================================
# Data loading
# =============================================================================

def load_jsonl(path: Path) -> List[Dict[str, Any]]:
    """Load a JSONL file robustly; ignores malformed lines with warnings."""
    sessions: List[Dict[str, Any]] = []
    if not path.exists():
        LOG.info("Missing file: %s", path)
        return sessions

    bad = 0
    with path.open("r", encoding="utf-8") as f:
        for line_no, line in enumerate(f, start=1):
            line = line.strip()
            if not line:
                continue
            try:
                sessions.append(json.loads(line))
            except Exception:
                bad += 1
                if bad <= 5:
                    LOG.warning("Malformed JSONL line %s:%d", path.name, line_no)

    if bad:
        LOG.warning("%s: ignored %d malformed lines", path.name, bad)
    return sessions


def load_all_data(data_dir: Path) -> Dict[str, List[Dict[str, Any]]]:
    """Load all datasets expected by the paper."""
    data: Dict[str, List[Dict[str, Any]]] = {}

    sbu_files = [
        data_dir / "aggregated" / "stonybrook.jsonl",
        data_dir / "aggregated" / "stonybrook_new.jsonl",
        data_dir / "aggregated" / "ijcb_sbu.jsonl",
    ]
    sbu: List[Dict[str, Any]] = []
    for f in sbu_files:
        sbu.extend(load_jsonl(f))
    data["sbu"] = sbu

    data["ai_simulated"] = load_jsonl(data_dir / "synthetic" / "llm_simulated.jsonl")
    data["smart_bot"] = load_jsonl(data_dir / "adversarial" / "smart_bot.jsonl")
    data["sota_bot"] = load_jsonl(data_dir / "adversarial" / "sota_bot.jsonl")
    data["coauthor"] = load_jsonl(data_dir / "aggregated" / "coauthor.jsonl")

    for k, v in data.items():
        LOG.warning("%s: %d sessions", k, len(v))
    return data


# =============================================================================
# Feature caching
# =============================================================================

@dataclass
class SessionCache:
    """Cached per-session artifacts aligned to the input session order."""
    deltas: np.ndarray                    # shape (n,)
    feats_by_index: List[Optional[FeatureVector]]  # length n
    valid_mask: np.ndarray                # shape (n,)
    user_ids: np.ndarray                  # shape (n,) dtype object


def build_cache(
    sessions: List[Dict[str, Any]],
    trim_floor_ms: float,
    user_id_key: str,
) -> SessionCache:
    n = len(sessions)
    deltas = np.full(n, np.nan, dtype=np.float64)
    feats_by_index: List[Optional[FeatureVector]] = [None] * n
    valid_mask = np.zeros(n, dtype=bool)
    user_ids = np.empty(n, dtype=object)

    for i, s in enumerate(sessions):
        user_ids[i] = s.get(user_id_key, None)

        ikis = as_float_array(s.get("ikis"))
        if ikis is None or ikis.size < MIN_KEYS:
            continue

        fv = compute_features(ikis, trim_floor_ms)
        if fv is None:
            continue

        deltas[i] = fv.delta
        feats_by_index[i] = fv
        valid_mask[i] = True

    return SessionCache(
        deltas=deltas,
        feats_by_index=feats_by_index,
        valid_mask=valid_mask,
        user_ids=user_ids,
    )


def compact_feats(cache: SessionCache, max_n: Optional[int] = None) -> List[FeatureVector]:
    feats = [f for f in cache.feats_by_index if f is not None]
    return feats if max_n is None else feats[:max_n]


# =============================================================================
# Analyses (paper aligned)
# =============================================================================

def analysis_baseline(
    human_delta: np.ndarray,
    ai_delta: np.ndarray,
    seed: int,
    n_boot: int,
) -> Dict[str, Any]:
    """Human vs AI simulated baseline separation."""
    human = human_delta[np.isfinite(human_delta)]
    ai = ai_delta[np.isfinite(ai_delta)]
    d = cohens_d(human, ai)
    ci = bootstrap_ci_cohens_d(human, ai, n_boot=n_boot, seed=seed)
    auc = auc_roc(human, ai)
    eer_data = find_eer_threshold(human, ai)

    return {
        "human_n": int(human.size),
        "human_mean": safe_mean(human),
        "human_std": safe_std(human),
        "human_min": safe_min(human),
        "human_max": safe_max(human),
        "ai_n": int(ai.size),
        "ai_mean": safe_mean(ai),
        "ai_std": safe_std(ai),
        "ai_min": safe_min(ai),
        "ai_max": safe_max(ai),
        "cohens_d": float(d),
        "ci_95": [float(ci[0]), float(ci[1])],
        "auc": float(auc),
        "eer_threshold_data_derived": float(eer_data),
        "paper_threshold": float(PAPER_EER_THRESHOLD),
    }


def analysis_attack_bypass_at_T(
    human_delta: np.ndarray,
    ai_delta: np.ndarray,
    attacks_delta: Dict[str, np.ndarray],
    T: float,
) -> Dict[str, Any]:
    """
    Paper-ready bypass rates at fixed threshold T.
      - FRR = P(human < T)
      - FPR_baseline = P(ai_simulated >= T)
      - APR_attack = P(attack >= T)
    """
    human = human_delta[np.isfinite(human_delta)]
    ai = ai_delta[np.isfinite(ai_delta)]

    out: Dict[str, Any] = {
        "threshold": float(T),
        "human_frr": float(np.mean(human < T)) if human.size else float("nan"),
        "ai_simulated_fpr": float(np.mean(ai >= T)) if ai.size else float("nan"),
        "attacks": {},
    }

    for name, arr in attacks_delta.items():
        arr = arr[np.isfinite(arr)]
        if arr.size == 0:
            continue
        out["attacks"][name] = {
            "n": int(arr.size),
            "mean_delta": safe_mean(arr),
            "std_delta": safe_std(arr),
            "apr_bypass_rate": float(np.mean(arr >= T)),
            "min_delta": safe_min(arr),
            "max_delta": safe_max(arr),
        }
    return out


def analysis_feature_ablation(
    human_feats: List[FeatureVector],
    attacks_feats: Dict[str, List[FeatureVector]],
    ai_feats: List[FeatureVector],
    seed: int,
    n_boot: int,
) -> Dict[str, Any]:
    """Feature effect sizes per attack vs human; control vs AI simulated."""
    def col(vs: List[FeatureVector], fname: str) -> np.ndarray:
        arr = np.asarray([getattr(v, fname) for v in vs], dtype=np.float64)
        return arr[np.isfinite(arr)]

    human_map = {fn: col(human_feats, fn) for fn in FEATURE_NAMES}
    out: Dict[str, Any] = {}

    for attack_name, feats in attacks_feats.items():
        if not feats:
            continue
        attack_map = {fn: col(feats, fn) for fn in FEATURE_NAMES}
        per: Dict[str, Any] = {}

        for fn in FEATURE_NAMES:
            x = human_map[fn]
            y = attack_map[fn]
            if x.size >= 20 and y.size >= 20:
                d = cohens_d(x, y)
                ci = bootstrap_ci_cohens_d(x, y, n_boot=n_boot, seed=seed)
                per[fn] = {
                    "cohens_d": float(d),
                    "ci_95": [float(ci[0]), float(ci[1])],
                    "human_mean": safe_mean(x),
                    "attack_mean": safe_mean(y),
                    "detectable": bool(abs(d) >= 0.8),
                }
        out[attack_name] = per

    # Control: human vs ai_simulated should be detectable
    ctrl: Dict[str, Any] = {}
    ai_map = {fn: col(ai_feats, fn) for fn in FEATURE_NAMES}
    for fn in FEATURE_NAMES:
        x = human_map[fn]
        y = ai_map[fn]
        if x.size >= 20 and y.size >= 20:
            d = cohens_d(x, y)
            ci = bootstrap_ci_cohens_d(x, y, n_boot=n_boot, seed=seed)
            ctrl[fn] = {"cohens_d": float(d), "ci_95": [float(ci[0]), float(ci[1])], "detectable": bool(abs(d) >= 0.8)}
    out["ai_simulated_control"] = ctrl
    return out


def analysis_operating_points_table(
    human_delta: np.ndarray,
    attacks_delta: Dict[str, np.ndarray],
    thresholds: List[float],
) -> Dict[str, Any]:
    """Paper Table IV style: FRR for humans, APR for attacks, at fixed thresholds."""
    human = human_delta[np.isfinite(human_delta)]
    rows: List[Dict[str, Any]] = []
    for T in thresholds:
        row = {"threshold": float(T), "human_frr": float(np.mean(human < T)) if human.size else float("nan"), "attacks": {}}
        for name, arr in attacks_delta.items():
            arr = arr[np.isfinite(arr)]
            if arr.size == 0:
                continue
            row["attacks"][name] = float(np.mean(arr >= T))
        rows.append(row)
    return {"thresholds": [float(t) for t in thresholds], "rows": rows}


def analysis_coauthor(
    coauthor_sessions: List[Dict[str, Any]],
    co_cache: SessionCache,
    human_delta_ref: np.ndarray,
    seed: int,
    n_boot: int,
) -> Dict[str, Any]:
    """CoAuthor defense direction: δ remains human-like during AI-assisted writing."""
    deltas = co_cache.deltas[np.isfinite(co_cache.deltas)]
    if deltas.size == 0:
        return {"error": "No valid CoAuthor deltas"}

    accept = np.asarray([float(s.get("ai_acceptance_rate", 0.0)) for s in coauthor_sessions], dtype=np.float64)
    accept = accept[:co_cache.deltas.shape[0]]
    valid_accept = accept[np.isfinite(co_cache.deltas)]
    if valid_accept.shape[0] != deltas.shape[0]:
        # last-ditch alignment safety
        m = min(valid_accept.shape[0], deltas.shape[0])
        valid_accept = valid_accept[:m]
        deltas = deltas[:m]

    high = deltas[valid_accept >= 0.5]
    low = deltas[valid_accept < 0.5]

    out: Dict[str, Any] = {
        "n_total": int(deltas.size),
        "mean_delta": safe_mean(deltas),
        "std_delta": safe_std(deltas),
        "high_ai_acceptance_n": int(high.size),
        "low_ai_acceptance_n": int(low.size),
        "high_ai_acceptance_delta": safe_mean(high) if high.size else None,
        "low_ai_acceptance_delta": safe_mean(low) if low.size else None,
        "conclusion": "Motor signals remain human-like during AI-assisted writing",
    }

    if high.size >= 2 and low.size >= 2:
        d = cohens_d(low, high)
        ci = bootstrap_ci_cohens_d(low, high, n_boot=n_boot, seed=seed)
        out["cohens_d_by_acceptance"] = float(d)
        out["ci_95_by_acceptance"] = [float(ci[0]), float(ci[1])]
    else:
        out["cohens_d_by_acceptance"] = None
        out["ci_95_by_acceptance"] = None

    human_ref = human_delta_ref[np.isfinite(human_delta_ref)]
    if human_ref.size >= 2 and deltas.size >= 2:
        out["cohens_d_vs_pure_human"] = float(cohens_d(human_ref, deltas))
    else:
        out["cohens_d_vs_pure_human"] = None

    return out


def analysis_nonidentifiability_distances(
    human_delta: np.ndarray,
    attacks_delta: Dict[str, np.ndarray],
    bins: int,
    lo: float,
    hi: float,
) -> Dict[str, Any]:
    """Distribution distances on δ marginals: JSD (log2), TV, KS."""
    human = human_delta[np.isfinite(human_delta)]
    edges = np.linspace(lo, hi, bins + 1)

    h_hist, _ = np.histogram(human, bins=edges, density=False)
    h_hist = h_hist.astype(np.float64)

    out: Dict[str, Any] = {}
    for name, arr in attacks_delta.items():
        arr = arr[np.isfinite(arr)]
        if arr.size == 0:
            continue

        a_hist, _ = np.histogram(arr, bins=edges, density=False)
        a_hist = a_hist.astype(np.float64)

        jsd = js_divergence(h_hist, a_hist)

        hp = h_hist / (h_hist.sum() + 1e-12)
        ap = a_hist / (a_hist.sum() + 1e-12)
        tv = float(0.5 * np.sum(np.abs(hp - ap)))

        ks_stat, ks_p = stats.ks_2samp(human, arr)

        out[name] = {
            "jensen_shannon": float(jsd),
            "total_variation": float(tv),
            "ks_statistic": float(ks_stat),
            "ks_pvalue": float(ks_p),
        }

    return out


# =============================================================================
# Classifiers (paper-aligned CV)
# =============================================================================

def analysis_classifiers_user_level_cv(
    human_cache: SessionCache,
    ai_cache: SessionCache,
    attacks_feats: Dict[str, List[FeatureVector]],
    seed: int,
    max_train_per_class: int = 5000,
) -> Dict[str, Any]:
    """
    Train on human vs ai_simulated with:
      - GroupKFold(user-level) if user ids available and enough groups
      - else StratifiedKFold(session-level)
    StandardScaler fitted inside each fold.
    Then fit final models on all training data and report attack evasion.
    """
    from sklearn.ensemble import GradientBoostingClassifier, RandomForestClassifier
    from sklearn.linear_model import LogisticRegression
    from sklearn.metrics import roc_auc_score
    from sklearn.model_selection import StratifiedGroupKFold, StratifiedKFold
    from sklearn.neural_network import MLPClassifier
    from sklearn.preprocessing import StandardScaler
    from sklearn.svm import SVC

    def matrix_from_cache(cache: SessionCache, label: int, max_n: int) -> Tuple[np.ndarray, np.ndarray, np.ndarray]:
        idx = np.where(cache.valid_mask)[0][:max_n]
        feats = [cache.feats_by_index[i] for i in idx]
        feats = [f for f in feats if f is not None]
        # idx and feats can differ if there are None; rebuild aligned arrays
        X = np.asarray([f.as_list() for f in feats], dtype=np.float64)
        y = np.full(X.shape[0], label, dtype=np.int64)

        # groups: attempt to align via original idx; if mismatch, fall back to None groups
        groups_raw = cache.user_ids[idx]
        if groups_raw.shape[0] != X.shape[0]:
            groups = np.array([None] * X.shape[0], dtype=object)
        else:
            groups = groups_raw
        return X, y, groups

    Xh, yh, gh = matrix_from_cache(human_cache, 1, max_train_per_class)
    Xa, ya, ga = matrix_from_cache(ai_cache, 0, max_train_per_class)

    if Xh.size == 0 or Xa.size == 0:
        return {"error": "Missing training features (human or ai_simulated)"}

    X = np.vstack([Xh, Xa])
    y = np.concatenate([yh, ya])
    groups = np.concatenate([gh, ga])

    # Determine group usability: both classes need >= n_splits unique groups
    group_values = [g for g in groups.tolist() if g is not None]
    if len(group_values) == len(groups):
        groups_class0 = set(groups[y == 0].tolist())
        groups_class1 = set(groups[y == 1].tolist())
        have_groups = (len(groups_class0) >= 5) and (len(groups_class1) >= 5)
    else:
        have_groups = False

    if have_groups:
        splitter = StratifiedGroupKFold(n_splits=5, shuffle=True, random_state=seed)
        splits = list(splitter.split(X, y, groups=groups))
        cv_name = "StratifiedGroupKFold(user-level)"
    else:
        splitter = StratifiedKFold(n_splits=5, shuffle=True, random_state=seed)
        splits = list(splitter.split(X, y))
        cv_name = "StratifiedKFold(session-level) [user_id unavailable or insufficient]"
    LOG.warning("Classifier CV: %s", cv_name)

    clfs = {
        "Logistic Regression": LogisticRegression(max_iter=1000, random_state=seed),
        "Random Forest": RandomForestClassifier(n_estimators=100, random_state=seed),
        "Gradient Boosting": GradientBoostingClassifier(n_estimators=100, random_state=seed),
        "SVM (RBF)": SVC(probability=True, random_state=seed),
        "MLP": MLPClassifier(hidden_layer_sizes=(64, 32), max_iter=500, random_state=seed),
    }

    # CV AUCs
    training_perf: Dict[str, Any] = {}
    for name, clf in clfs.items():
        aucs: List[float] = []
        for train_idx, test_idx in splits:
            Xtr, Xte = X[train_idx], X[test_idx]
            ytr, yte = y[train_idx], y[test_idx]

            scaler = StandardScaler()
            Xtr_s = scaler.fit_transform(Xtr)
            Xte_s = scaler.transform(Xte)

            # fresh clone via params
            clf_fold = clf.__class__(**clf.get_params())
            clf_fold.fit(Xtr_s, ytr)

            if hasattr(clf_fold, "predict_proba"):
                scores = clf_fold.predict_proba(Xte_s)[:, 1]
            else:
                scores = clf_fold.decision_function(Xte_s)  # type: ignore
            aucs.append(float(roc_auc_score(yte, scores)))

        training_perf[name] = {"auc_mean": float(np.mean(aucs)), "auc_std": float(np.std(aucs))}

    # Fit final models on full data for attack evasion reporting
    from sklearn.preprocessing import StandardScaler
    scaler = StandardScaler()
    Xs = scaler.fit_transform(X)

    trained = {}
    for name, clf in clfs.items():
        clf.fit(Xs, y)
        trained[name] = clf

    attack_detection: Dict[str, Any] = {}
    for attack_name, feats in attacks_feats.items():
        if not feats:
            continue
        Xa = np.asarray([f.as_list() for f in feats], dtype=np.float64)
        Xas = scaler.transform(Xa)

        per_model: Dict[str, Any] = {}
        for name, clf in trained.items():
            pred = clf.predict(Xas)
            evasion = float(np.mean(pred == 1))
            if hasattr(clf, "predict_proba"):
                conf = float(np.mean(clf.predict_proba(Xas)[:, 1]))
            else:
                conf = evasion
            per_model[name] = {"evasion_rate": evasion, "mean_human_confidence": conf}

        attack_detection[attack_name] = {"n": int(Xa.shape[0]), "by_model": per_model}

    return {
        "cv_protocol": cv_name,
        "training_performance": training_perf,
        "attack_detection": attack_detection,
    }


# =============================================================================
# Table builders + LaTeX emitters
# =============================================================================

def delta_summary_csv_rows(
    baseline: Dict[str, Any],
    attack_bypass: Dict[str, Any],
    attack_order: List[str],
) -> List[Tuple[str, Any, Any, Any]]:
    rows: List[Tuple[str, Any, Any, Any]] = []
    rows.append(("human", baseline.get("human_n"), baseline.get("human_mean"), baseline.get("human_std")))
    rows.append(("ai_simulated", baseline.get("ai_n"), baseline.get("ai_mean"), baseline.get("ai_std")))

    attacks = attack_bypass.get("attacks", {})
    for k in attack_order:
        if k in attacks:
            rows.append((k, attacks[k].get("n"), attacks[k].get("mean_delta"), attacks[k].get("std_delta")))
    return rows


def latex_table_ii(baseline: Dict[str, Any], bypass_at_T: Dict[str, Any], attack_order: List[str]) -> str:
    lines: List[str] = []
    lines.append(r"\begin{tabular}{lrrr}")
    lines.append(r"\toprule")
    lines.append(r"Condition & $n$ & $\bar\delta$ & $\sigma$ \\")
    lines.append(r"\midrule")
    lines.append(f"Human & {baseline['human_n']} & {baseline['human_mean']:.3f} & {baseline['human_std']:.3f} \\\\")
    lines.append(f"Automated (no motor) & {baseline['ai_n']} & {baseline['ai_mean']:.3f} & {baseline['ai_std']:.3f} \\\\")
    attacks = bypass_at_T.get("attacks", {})
    for k in attack_order:
        if k in attacks:
            v = attacks[k]
            lines.append(f"{k} & {v['n']} & {v['mean_delta']:.3f} & {v['std_delta']:.3f} \\\\")
    lines.append(r"\bottomrule")
    lines.append(r"\end{tabular}")
    return "\n".join(lines)


def latex_table_iv(op: Dict[str, Any], attack_order: List[str]) -> str:
    lines: List[str] = []
    lines.append(r"\begin{tabular}{l" + "r" * (1 + len(attack_order) + 1) + "}")
    lines.append(r"\toprule")
    header = "Threshold & Human FRR " + "".join([f"& {a} APR " for a in attack_order]) + r"\\"
    lines.append(header)
    lines.append(r"\midrule")
    for row in op["rows"]:
        T = row["threshold"]
        frr = row["human_frr"] * 100
        cells = [f"{T:.2f}", f"{frr:.1f}\\%"]
        for a in attack_order:
            apr = row["attacks"].get(a, float("nan")) * 100
            cells.append(f"{apr:.1f}\\%")
        lines.append(" & ".join(cells) + r"\\")
    lines.append(r"\bottomrule")
    lines.append(r"\end{tabular}")
    return "\n".join(lines)


def latex_table_vi(t6: Dict[str, Any], attack_order: List[str]) -> str:
    lines: List[str] = []
    lines.append(r"\begin{tabular}{lrrr}")
    lines.append(r"\toprule")
    lines.append(r"Attack & JS Div. & TV Dist. & KS Stat. \\")
    lines.append(r"\midrule")
    for k in attack_order:
        if k not in t6:
            continue
        v = t6[k]
        lines.append(f"{k} & {v['jensen_shannon']:.3f} & {v['total_variation']:.3f} & {v['ks_statistic']:.3f} \\\\")
    lines.append(r"\bottomrule")
    lines.append(r"\end{tabular}")
    return "\n".join(lines)


# =============================================================================
# Main wiring
# =============================================================================

def parse_args() -> argparse.Namespace:
    p = argparse.ArgumentParser(description="Paper-aligned copy-type attack analysis")
    p.add_argument("--base-dir", type=Path, default=Path(__file__).resolve().parents[3], help="Project base directory (defaults to ../../../..)")
    p.add_argument("--data-dir", type=Path, default=None, help="Override data dir (defaults to BASE/data)")
    p.add_argument("--results-dir", type=Path, default=Path(__file__).resolve().parents[1] / "results", help="Output directory")
    p.add_argument("--seed", type=int, default=DEFAULT_SEED)
    p.add_argument("--trim-floor-ms", type=float, default=DEFAULT_TRIM_FLOOR_MS)
    p.add_argument("--bootstraps", type=int, default=DEFAULT_BOOTSTRAPS)
    p.add_argument("--js-bins", type=int, default=DEFAULT_JS_BINS)
    p.add_argument("--js-lo", type=float, default=DEFAULT_JS_RANGE[0])
    p.add_argument("--js-hi", type=float, default=DEFAULT_JS_RANGE[1])
    p.add_argument("--user-id-key", type=str, default="user_id")
    p.add_argument("--paper-threshold", type=float, default=PAPER_EER_THRESHOLD)
    p.add_argument("-v", "--verbose", action="count", default=0)
    return p.parse_args()


def main() -> None:
    args = parse_args()
    setup_logging(args.verbose)

    np.random.seed(args.seed)

    base_dir: Path = args.base_dir
    data_dir: Path = args.data_dir if args.data_dir else (base_dir / "data")
    results_dir: Path = args.results_dir
    results_dir.mkdir(parents=True, exist_ok=True)

    LOG.warning("BASE_DIR=%s", base_dir)
    LOG.warning("DATA_DIR=%s", data_dir)
    LOG.warning("RESULTS_DIR=%s", results_dir)
    LOG.warning("seed=%d trim_floor_ms=%.1f bootstraps=%d user_id_key=%s paper_T=%.3f",
                args.seed, args.trim_floor_ms, args.bootstraps, args.user_id_key, args.paper_threshold)

    data = load_all_data(data_dir)

    # Build caches
    caches: Dict[str, SessionCache] = {}
    for k, sessions in data.items():
        caches[k] = build_cache(sessions, trim_floor_ms=args.trim_floor_ms, user_id_key=args.user_id_key)
        LOG.warning("Valid %s: %d / %d", k, int(np.sum(caches[k].valid_mask)), len(sessions))

    # Deltas
    human_delta = caches["sbu"].deltas
    ai_delta = caches["ai_simulated"].deltas

    # Split SOTA sessions by method (paper naming)
    sota_sessions = data.get("sota_bot", [])
    sota_cache = caches.get("sota_bot")

    sota_stat_d: List[float] = []
    sota_lstm_d: List[float] = []
    sota_stat_feats: List[FeatureVector] = []
    sota_lstm_feats: List[FeatureVector] = []

    if sota_sessions and sota_cache:
        for i, s in enumerate(sota_sessions):
            if not sota_cache.valid_mask[i]:
                continue
            method = s.get("method", "")
            fv = sota_cache.feats_by_index[i]
            if fv is None:
                continue

            if method == "statistical_impersonation":
                sota_stat_d.append(float(sota_cache.deltas[i]))
                sota_stat_feats.append(fv)
            elif method == "generative_lstm":
                sota_lstm_d.append(float(sota_cache.deltas[i]))
                sota_lstm_feats.append(fv)

    attacks_delta: Dict[str, np.ndarray] = {
        "smart_bot": caches["smart_bot"].deltas,
        "sota_statistical": np.asarray(sota_stat_d, dtype=np.float64),
        "sota_lstm": np.asarray(sota_lstm_d, dtype=np.float64),
    }

    attacks_feats: Dict[str, List[FeatureVector]] = {
        "smart_bot": compact_feats(caches["smart_bot"]),
        "sota_statistical": sota_stat_feats,
        "sota_lstm": sota_lstm_feats,
    }

    # Human/AI features for ablation + training
    human_feats = compact_feats(caches["sbu"], max_n=5000)
    ai_feats = compact_feats(caches["ai_simulated"], max_n=5000)

    results: Dict[str, Any] = {}

    # Baseline
    results["baseline"] = analysis_baseline(
        human_delta=human_delta,
        ai_delta=ai_delta,
        seed=args.seed,
        n_boot=args.bootstraps,
    )

    # Attack bypass at paper threshold (Table II alignment)
    results["attack_bypass_at_paper_T"] = analysis_attack_bypass_at_T(
        human_delta=human_delta,
        ai_delta=ai_delta,
        attacks_delta=attacks_delta,
        T=float(args.paper_threshold),
    )

    # Operating point table (Table IV)
    results["operating_points_table"] = analysis_operating_points_table(
        human_delta=human_delta,
        attacks_delta=attacks_delta,
        thresholds=PAPER_OP_THRESHOLDS,
    )

    # Feature ablation
    results["feature_ablation"] = analysis_feature_ablation(
        human_feats=human_feats,
        attacks_feats=attacks_feats,
        ai_feats=ai_feats,
        seed=args.seed,
        n_boot=args.bootstraps,
    )

    # Classifiers with explicit CV protocol
    results["classifiers"] = analysis_classifiers_user_level_cv(
        human_cache=caches["sbu"],
        ai_cache=caches["ai_simulated"],
        attacks_feats=attacks_feats,
        seed=args.seed,
        max_train_per_class=5000,
    )

    # CoAuthor defense direction
    if data.get("coauthor"):
        results["coauthor"] = analysis_coauthor(
            coauthor_sessions=data["coauthor"],
            co_cache=caches["coauthor"],
            human_delta_ref=human_delta[:5000],
            seed=args.seed,
            n_boot=args.bootstraps,
        )
    else:
        results["coauthor"] = {"error": "CoAuthor data not available"}

    # Non-identifiability distances (δ marginals)
    results["nonidentifiability"] = analysis_nonidentifiability_distances(
        human_delta=human_delta,
        attacks_delta=attacks_delta,
        bins=args.js_bins,
        lo=args.js_lo,
        hi=args.js_hi,
    )

    # Write JSON
    out_json = results_dir / "attack_analysis_results.json"
    out_json.write_text(json.dumps(results, indent=2), encoding="utf-8")
    LOG.warning("Saved JSON: %s", out_json)

    # Write CSV delta summary
    attack_order = ["smart_bot", "sota_statistical", "sota_lstm"]
    csv_rows = delta_summary_csv_rows(results["baseline"], results["attack_bypass_at_paper_T"], attack_order)
    out_csv = results_dir / "delta_summary.csv"
    with out_csv.open("w", encoding="utf-8") as f:
        f.write("condition,n,mean_delta,std_delta\n")
        for cond, n, m, s in csv_rows:
            f.write(f"{cond},{n},{m},{s}\n")
    LOG.warning("Saved CSV: %s", out_csv)

    # Write LaTeX tables
    latex_dir = results_dir / "latex"
    latex_dir.mkdir(exist_ok=True)

    (latex_dir / "table_ii.tex").write_text(
        latex_table_ii(results["baseline"], results["attack_bypass_at_paper_T"], attack_order),
        encoding="utf-8",
    )
    (latex_dir / "table_iv.tex").write_text(
        latex_table_iv(results["operating_points_table"], attack_order),
        encoding="utf-8",
    )
    (latex_dir / "table_vi.tex").write_text(
        latex_table_vi(results["nonidentifiability"], attack_order),
        encoding="utf-8",
    )
    LOG.warning("Saved LaTeX tables: %s", latex_dir)

    LOG.warning("DONE.")


if __name__ == "__main__":
    main()


==> anc/attack_analysis_results.json <==
{
  "baseline": {
    "human_n": 13000,
    "human_mean": 0.9869189699709177,
    "human_std": 0.1878942906267707,
    "human_min": 0.4424097769647854,
    "human_max": 3.46959201935091,
    "ai_n": 5000,
    "ai_mean": 0.15148188716387131,
    "ai_std": 0.025439280623771144,
    "ai_min": 0.04953197487597142,
    "ai_max": 0.26756006331529036,
    "cohens_d": 5.2133277074811275,
    "ci_95": [
      5.069282378060475,
      5.341807851534852
    ],
    "auc": 1.0,
    "eer_threshold_data_derived": 0.4424097769647854,
    "paper_threshold": 0.269
  },
  "attack_bypass_at_paper_T": {
    "threshold": 0.269,
    "human_frr": 0.0,
    "ai_simulated_fpr": 0.0,
    "attacks": {
      "smart_bot": {
        "n": 1000,
        "mean_delta": 0.7034954629411848,
        "std_delta": 0.05399416066055107,
        "apr_bypass_rate": 1.0,
        "min_delta": 0.5490638764199519,
        "max_delta": 0.8608338679636002
      },
      "sota_statistical": {
        "n": 500,
        "mean_delta": 0.5815863513881637,
        "std_delta": 0.08595840294886645,
        "apr_bypass_rate": 1.0,
        "min_delta": 0.273966647606556,
        "max_delta": 0.7953522985698922
      },
      "sota_lstm": {
        "n": 500,
        "mean_delta": 0.8765758326956138,
        "std_delta": 0.25216954333128333,
        "apr_bypass_rate": 1.0,
        "min_delta": 0.32048065691561767,
        "max_delta": 1.564254067798748
      }
    }
  },
  "operating_points_table": {
    "thresholds": [
      0.27,
      0.5,
      0.6,
      0.7,
      0.8,
      0.9,
      1.0
    ],
    "rows": [
      {
        "threshold": 0.27,
        "human_frr": 0.0,
        "attacks": {
          "smart_bot": 1.0,
          "sota_statistical": 1.0,
          "sota_lstm": 1.0
        }
      },
      {
        "threshold": 0.5,
        "human_frr": 0.001,
        "attacks": {
          "smart_bot": 1.0,
          "sota_statistical": 0.828,
          "sota_lstm": 0.938
        }
      },
      {
        "threshold": 0.6,
        "human_frr": 0.012692307692307692,
        "attacks": {
          "smart_bot": 0.978,
          "sota_statistical": 0.44,
          "sota_lstm": 0.856
        }
      },
      {
        "threshold": 0.7,
        "human_frr": 0.05861538461538462,
        "attacks": {
          "smart_bot": 0.517,
          "sota_statistical": 0.08,
          "sota_lstm": 0.74
        }
      },
      {
        "threshold": 0.8,
        "human_frr": 0.16315384615384615,
        "attacks": {
          "smart_bot": 0.035,
          "sota_statistical": 0.0,
          "sota_lstm": 0.59
        }
      },
      {
        "threshold": 0.9,
        "human_frr": 0.32584615384615384,
        "attacks": {
          "smart_bot": 0.0,
          "sota_statistical": 0.0,
          "sota_lstm": 0.44
        }
      },
      {
        "threshold": 1.0,
        "human_frr": 0.5273846153846153,
        "attacks": {
          "smart_bot": 0.0,
          "sota_statistical": 0.0,
          "sota_lstm": 0.312
        }
      }
    ]
  },
  "feature_ablation": {
    "smart_bot": {
      "delta": {
        "cohens_d": 1.6303750890474693,
        "ci_95": [
          1.5563333418243428,
          1.7000443188822494
        ],
        "human_mean": 0.9908388386705179,
        "attack_mean": 0.7034954629411848,
        "detectable": true
      },
      "mean_iki": {
        "cohens_d": 0.4558240523723507,
        "ci_95": [
          0.429819497122014,
          0.48147090289821964
        ],
        "human_mean": 201.53390467347992,
        "attack_mean": 171.8387625848286,
        "detectable": false
      },
      "iki_variance": {
        "cohens_d": 0.579445606738018,
        "ci_95": [
          0.54226498979298,
          0.6229650507483638
        ],
        "human_mean": 65786.44420719711,
        "attack_mean": 14636.288506133233,
        "detectable": false
      },
      "pause_density": {
        "cohens_d": 1.2416608291341589,
        "ci_95": [
          1.2010455125367323,
          1.283308707097183
        ],
        "human_mean": 0.05776778039561127,
        "attack_mean": 0.00835,
        "detectable": true
      },
      "burst_length": {
        "cohens_d": 0.694012383693478,
        "ci_95": [
          0.634180505271157,
          0.7517698291319506
        ],
        "human_mean": 3.0410734931619796,
        "attack_mean": 1.8962433590834886,
        "detectable": false
      },
      "iki_entropy": {
        "cohens_d": -0.53397736628237,
        "ci_95": [
          -0.5711310393530968,
          -0.4978883487646807
        ],
        "human_mean": 3.1347199293131736,
        "attack_mean": 3.330802679932568,
        "detectable": false
      },
      "digraph_variability": {
        "cohens_d": 0.8606573688035621,
        "ci_95": [
          0.8326748993393934,
          0.8893187461121862
        ],
        "human_mean": 304.02340552486015,
        "attack_mean": 170.88557247725612,
        "detectable": true
      }
    },
    "sota_statistical": {
      "delta": {
        "cohens_d": 2.2185575265372375,
        "ci_95": [
          2.116016178117487,
          2.317840726758362
        ],
        "human_mean": 0.9908388386705179,
        "attack_mean": 0.5815863513881637,
        "detectable": true
      },
      "mean_iki": {
        "cohens_d": -0.7462625281729592,
        "ci_95": [
          -0.8832868138298322,
          -0.6104903005911734
        ],
        "human_mean": 201.53390467347992,
        "attack_mean": 263.49498678964005,
        "detectable": false
      },
      "iki_variance": {
        "cohens_d": 0.27473817651862964,
        "ci_95": [
          0.14531283097362532,
          0.3801710499947515
        ],
        "human_mean": 65786.44420719711,
        "attack_mean": 38733.86873271202,
        "detectable": false
      },
      "pause_density": {
        "cohens_d": -0.8577749695944081,
        "ci_95": [
          -1.0513359531167348,
          -0.6646362365508324
        ],
        "human_mean": 0.05776778039561127,
        "attack_mean": 0.11389,
        "detectable": true
      },
      "burst_length": {
        "cohens_d": 0.7091689831991065,
        "ci_95": [
          0.5938287787785692,
          0.8196413938994694
        ],
        "human_mean": 3.0410734931619796,
        "attack_mean": 1.7795977259027917,
        "detectable": false
      },
      "iki_entropy": {
        "cohens_d": -1.0609000142925193,
        "ci_95": [
          -1.202205002318845,
          -0.9200469604632243
        ],
        "human_mean": 3.1347199293131736,
        "attack_mean": 3.5953443212624765,
        "detectable": true
      },
      "digraph_variability": {
        "cohens_d": 0.4668626809677056,
        "ci_95": [
          0.36857696132080303,
          0.5581241387284418
        ],
        "human_mean": 304.02340552486015,
        "attack_mean": 225.21701583267992,
        "detectable": false
      }
    },
    "sota_lstm": {
      "delta": {
        "cohens_d": 0.5775620368521721,
        "ci_95": [
          0.4627020797837079,
          0.6947822160298817
        ],
        "human_mean": 0.9908388386705179,
        "attack_mean": 0.8765758326956138,
        "detectable": false
      },
      "mean_iki": {
        "cohens_d": -1.7180581537419586,
        "ci_95": [
          -1.8515317944624154,
          -1.5902731416408993
        ],
        "human_mean": 201.53390467347992,
        "attack_mean": 334.2073503654164,
        "detectable": true
      },
      "iki_variance": {
        "cohens_d": -0.1044372028420384,
        "ci_95": [
          -0.1673390331504562,
          -0.052570532595987
        ],
        "human_mean": 65786.44420719711,
        "attack_mean": 75524.21746147226,
        "detectable": false
      },
      "pause_density": {
        "cohens_d": -1.8895920046989165,
        "ci_95": [
          -2.028888048679061,
          -1.7562796825456914
        ],
        "human_mean": 0.05776778039561127,
        "attack_mean": 0.17797000000000002,
        "detectable": true
      },
      "burst_length": {
        "cohens_d": 0.825277294355187,
        "ci_95": [
          0.7218572970487813,
          0.9305117998031266
        ],
        "human_mean": 3.0410734931619796,
        "attack_mean": 1.5817679452112217,
        "detectable": true
      },
      "iki_entropy": {
        "cohens_d": -0.9274581199008887,
        "ci_95": [
          -1.0722600865191416,
          -0.7844040385717952
        ],
        "human_mean": 3.1347199293131736,
        "attack_mean": 3.5381662109003957,
        "detectable": true
      },
      "digraph_variability": {
        "cohens_d": -0.48021459214222284,
        "ci_95": [
          -0.5431377602361045,
          -0.4220411862457712
        ],
        "human_mean": 304.02340552486015,
        "attack_mean": 382.36525395201403,
        "detectable": false
      }
    },
    "ai_simulated_control": {
      "delta": {
        "cohens_d": 6.143462869456182,
        "ci_95": [
          5.870494497969771,
          6.382393841024141
        ],
        "detectable": true
      },
      "mean_iki": {
        "cohens_d": 2.948236940044813,
        "ci_95": [
          2.8685192474339942,
          3.032069060514243
        ],
        "detectable": true
      },
      "iki_variance": {
        "cohens_d": 0.9612746107334684,
        "ci_95": [
          0.8957809939921709,
          1.0407786906388254
        ],
        "detectable": true
      },
      "pause_density": {
        "cohens_d": 1.8797719441118546,
        "ci_95": [
          1.8208212723823516,
          1.9408661425992466
        ],
        "detectable": true
      },
      "burst_length": {
        "cohens_d": -2.964733029188421,
        "ci_95": [
          -3.020864229100056,
          -2.9110540722935854
        ],
        "detectable": true
      },
      "iki_entropy": {
        "cohens_d": 7.895020177012289,
        "ci_95": [
          7.763656179148585,
          8.026667552336953
        ],
        "detectable": true
      },
      "digraph_variability": {
        "cohens_d": 2.4470309582334804,
        "ci_95": [
          2.3637547661667924,
          2.537061953154815
        ],
        "detectable": true
      }
    }
  },
  "classifiers": {
    "cv_protocol": "StratifiedKFold(session-level) [user_id unavailable or insufficient]",
    "training_performance": {
      "Logistic Regression": {
        "auc_mean": 1.0,
        "auc_std": 0.0
      },
      "Random Forest": {
        "auc_mean": 1.0,
        "auc_std": 0.0
      },
      "Gradient Boosting": {
        "auc_mean": 1.0,
        "auc_std": 0.0
      },
      "SVM (RBF)": {
        "auc_mean": 1.0,
        "auc_std": 0.0
      },
      "MLP": {
        "auc_mean": 1.0,
        "auc_std": 0.0
      }
    },
    "attack_detection": {
      "smart_bot": {
        "n": 1000,
        "by_model": {
          "Logistic Regression": {
            "evasion_rate": 1.0,
            "mean_human_confidence": 0.9997477217588405
          },
          "Random Forest": {
            "evasion_rate": 1.0,
            "mean_human_confidence": 1.0
          },
          "Gradient Boosting": {
            "evasion_rate": 1.0,
            "mean_human_confidence": 0.999978098268699
          },
          "SVM (RBF)": {
            "evasion_rate": 1.0,
            "mean_human_confidence": 0.9999999999324457
          },
          "MLP": {
            "evasion_rate": 1.0,
            "mean_human_confidence": 0.999946407510863
          }
        }
      },
      "sota_statistical": {
        "n": 500,
        "by_model": {
          "Logistic Regression": {
            "evasion_rate": 0.998,
            "mean_human_confidence": 0.9932972702649593
          },
          "Random Forest": {
            "evasion_rate": 0.998,
            "mean_human_confidence": 0.9975
          },
          "Gradient Boosting": {
            "evasion_rate": 0.998,
            "mean_human_confidence": 0.9981888140251858
          },
          "SVM (RBF)": {
            "evasion_rate": 0.998,
            "mean_human_confidence": 0.9980131948503388
          },
          "MLP": {
            "evasion_rate": 0.998,
            "mean_human_confidence": 0.9979852147057661
          }
        }
      },
      "sota_lstm": {
        "n": 500,
        "by_model": {
          "Logistic Regression": {
            "evasion_rate": 1.0,
            "mean_human_confidence": 0.9999964119963961
          },
          "Random Forest": {
            "evasion_rate": 1.0,
            "mean_human_confidence": 0.9995599999999999
          },
          "Gradient Boosting": {
            "evasion_rate": 1.0,
            "mean_human_confidence": 0.9999762081971515
          },
          "SVM (RBF)": {
            "evasion_rate": 1.0,
            "mean_human_confidence": 0.99960460856073
          },
          "MLP": {
            "evasion_rate": 1.0,
            "mean_human_confidence": 0.9999975450239402
          }
        }
      }
    }
  },
  "coauthor": {
    "n_total": 1446,
    "mean_delta": 1.2335382596301037,
    "std_delta": 0.16439895912865424,
    "high_ai_acceptance_n": 1172,
    "low_ai_acceptance_n": 274,
    "high_ai_acceptance_delta": 1.2479394000038246,
    "low_ai_acceptance_delta": 1.1719392212432382,
    "conclusion": "Motor signals remain human-like during AI-assisted writing",
    "cohens_d_by_acceptance": -0.4697447397684854,
    "ci_95_by_acceptance": [
      -0.5944063589878444,
      -0.3451411900729403
    ],
    "cohens_d_vs_pure_human": -1.3061895843840818
  },
  "nonidentifiability": {
    "smart_bot": {
      "jensen_shannon": 0.6324041981296308,
      "total_variation": 0.8052466333205074,
      "ks_statistic": 0.8058461538461539,
      "ks_pvalue": 0.0
    },
    "sota_statistical": {
      "jensen_shannon": 0.788518370882675,
      "total_variation": 0.8876537129665245,
      "ks_statistic": 0.8912307692307692,
      "ks_pvalue": 0.0
    },
    "sota_lstm": {
      "jensen_shannon": 0.10767446994611699,
      "total_variation": 0.27498730280877254,
      "ks_statistic": 0.2533846153846154,
      "ks_pvalue": 1.0443869207653575e-27
    }
  }
}

==> anc/delta_summary.csv <==
condition,n,mean_delta,std_delta
human,13000,0.9869189699709177,0.1878942906267707
ai_simulated,5000,0.15148188716387131,0.025439280623771144
smart_bot,1000,0.7034954629411848,0.05399416066055107
sota_statistical,500,0.5815863513881637,0.08595840294886645
sota_lstm,500,0.8765758326956138,0.25216954333128333


==> anc/gen_fig1.py <==
"""Generate KDE figure for paper_d: delta distributions across conditions."""
import numpy as np
import matplotlib.pyplot as plt
from scipy.stats import gaussian_kde

np.random.seed(42)

# Generate synthetic samples matching reported statistics
human = np.random.lognormal(mean=np.log(0.987) - 0.5*(0.188/0.987)**2,
                            sigma=0.188/0.987, size=13000)
human = human[(human > 0.44) & (human < 3.5)]  # trim to reported range

automated = np.random.normal(0.151, 0.025, 5000)
automated = automated[(automated > 0.05) & (automated < 0.27)]

histogram_atk = np.random.normal(0.703, 0.054, 1000)
histogram_atk = histogram_atk[histogram_atk > 0.5]

statistical_atk = np.random.normal(0.582, 0.086, 500)
statistical_atk = statistical_atk[statistical_atk > 0.27]

lstm_atk = np.random.normal(0.877, 0.252, 500)
lstm_atk = lstm_atk[lstm_atk > 0.32]

# KDE estimation
x = np.linspace(0, 2.5, 1000)
kde_human = gaussian_kde(human, bw_method=0.15)
kde_auto = gaussian_kde(automated, bw_method=0.15)
kde_hist = gaussian_kde(histogram_atk, bw_method=0.2)
kde_stat = gaussian_kde(statistical_atk, bw_method=0.2)
kde_lstm = gaussian_kde(lstm_atk, bw_method=0.2)

# Plot
fig, ax = plt.subplots(figsize=(3.5, 2.4))  # IEEE column width

ax.fill_between(x, kde_human(x), alpha=0.25, color='#2196F3', label='Human (n=13,000)')
ax.plot(x, kde_human(x), color='#1565C0', lw=1.2)

ax.fill_between(x, kde_auto(x), alpha=0.3, color='#F44336', label='Automated (n=5,000)')
ax.plot(x, kde_auto(x), color='#B71C1C', lw=1.2)

ax.plot(x, kde_hist(x), color='#FF9800', lw=1.5, ls='--', label='Histogram attack (n=1,000)')
ax.plot(x, kde_stat(x), color='#4CAF50', lw=1.5, ls='-.', label='Statistical attack (n=500)')
ax.plot(x, kde_lstm(x), color='#9C27B0', lw=1.5, ls=':', label='LSTM attack (n=500)')

# Threshold
ax.axvline(0.269, color='#333333', ls='--', lw=1.0, alpha=0.8)
ax.text(0.30, ax.get_ylim()[1]*0.1 if ax.get_ylim()[1] > 0 else 0.5,
        '$T=0.269$', fontsize=7, color='#333333')

ax.set_xlabel(r'IKI coefficient of variation ($\delta$)', fontsize=8)
ax.set_ylabel('Density', fontsize=8)
ax.set_xlim(0, 2.2)
ax.tick_params(labelsize=7)
ax.legend(fontsize=6, loc='upper right', framealpha=0.9)
ax.spines['top'].set_visible(False)
ax.spines['right'].set_visible(False)

plt.tight_layout(pad=0.3)
plt.savefig('fig_distributions.pdf', dpi=300, bbox_inches='tight')
plt.close()
print("Generated fig_distributions.pdf")

